DAYJOB: A Benchmark for Long-Horizon Professional Work

Professional work often starts with a brief request that leaves the professional to work out what is needed, which documents matter, and whether the request's premise holds. We introduce DAYJOB, a benchmark of 130 tasks built by professionals in healthcare (50) and finance (80). The tasks are estimated to take a professional 13.6 hours on average in healthcare and 16.6 in finance. Each task is a containerized Harbor environment with an expert rubric of binary criteria (median 47.5 and 57.5 per task) that an agentic judge applies to the delivered files, and an attempt passes only if it meets every criterion. Across 30 model configurations from 13 developers, the strongest, Claude Opus 5.5, passes 24.7% of healthcare and 23.9% of finance attempts, and the median configuration passes 0.6% and 2.5%. In case studies, agents accept premises that the record contradicts and carry wrong inputs through otherwise consistent analyses. We release all healthcare tasks, 50 of the 80 finance tasks, the evaluation harness, and the leaderboard.

==> anc/README.md <==
# DAYJOB paper: ancillary files

These scripts regenerate every number, table, and figure in the paper from the CSV files in data/.

    python3 analysis/build_numbers.py   # writes generated/numbers.tex, generated/tab_*.tex, and tidy CSVs
    python3 analysis/make_figures.py    # writes figures/*.pdf

Requirements: Python 3.11+, numpy, pandas, matplotlib (the figures use Liberation Sans if it is installed).

Inputs in data/:
- leaderboard_healthcare.csv, leaderboard_finance.csv: the launch leaderboard of 2026-09-23 (30 configurations).
  Strict and relaxed pass@1 are percentages, costs are USD per attempt, and token counts are per attempt and
  include cached input.
- human_time_ranges.csv: task creators' time estimates for the healthcare tasks, as counts of tasks per range.
- task_stats_healthcare.csv, task_stats_finance.csv: per-task counts from the Harbor task directories
  (surgeai/DAYJOB-healthcare and surgeai/DAYJOB-finance on Hugging Face). To recompute them, set
  DAYJOB_HC_TASKS and DAYJOB_FIN_TASKS to the task directories.
- gdpval_counts.csv: per-task counts from the GDPval gold subset (openai/gdpval, train split). To recompute
  them, place the parquet file at data/gdpval_gold_train.parquet.


==> anc/analysis/build_numbers.py <==
#!/usr/bin/env python3
"""Compute every data-derived number and table in the DAYJOB paper.

Inputs (in data/):
  leaderboard_healthcare.csv, leaderboard_finance.csv   launch leaderboard (30 configurations)
  human_time_ranges.csv                                 creator time estimates for the healthcare tasks
  task_stats_healthcare.csv, task_stats_finance.csv     per-task counts from the Harbor task directories
  gdpval_counts.csv                                     per-task counts from the GDPval gold subset

To recompute the per-task counts, set DAYJOB_HC_TASKS and DAYJOB_FIN_TASKS to the Harbor task directories
(surgeai/DAYJOB-healthcare and surgeai/DAYJOB-finance on Hugging Face), and place the GDPval gold subset
(openai/gdpval, train split) at data/gdpval_gold_train.parquet.

Outputs (in generated/):
  numbers.tex    one \\newcommand macro for every number cited in the text
  tab_*.tex      table bodies
  *.csv          tidy tables for make_figures.py
  audit.json     every macro with its value and provenance
"""
from __future__ import annotations

import ast
import collections
import json
import math
import os
import re
import tomllib
from decimal import ROUND_HALF_UP, Decimal
from pathlib import Path

import numpy as np
import pandas as pd

PAPER = Path(__file__).resolve().parents[1]
GEN = PAPER / "generated"
DATA = PAPER / "data"
GEN.mkdir(exist_ok=True)
GDPVAL = DATA / "gdpval_gold_train.parquet"

MACROS: dict[str, str] = {}
AUDIT: dict[str, dict] = {}


def M(name: str, value, source: str) -> None:
    assert re.fullmatch(r"[A-Za-z]+", name), name
    assert name not in MACROS, f"duplicate macro {name}"
    MACROS[name] = str(value)
    AUDIT[name] = {"value": str(value), "source": source}


def _q(x: float, step: str) -> str:
    return str(Decimal(repr(float(x))).quantize(Decimal(step), rounding=ROUND_HALF_UP))


def r0(x): return _q(x, "1")
def r1(x): return _q(x, "0.1")  # the leaderboard's display rounding
def r2(x): return _q(x, "0.01")


def med(x) -> str:
    m = float(np.median(x))
    return str(int(m)) if m == int(m) else r1(m)


# ---------------------------------------------------------------------------
# 1. Task statistics from the Harbor task directories
# ---------------------------------------------------------------------------
FORMAT_GROUPS = {
    "pdf": "PDF",
    "xlsx": "Spreadsheet", "xls": "Spreadsheet", "xlsm": "Spreadsheet", "csv": "Spreadsheet",
    "gz": "Spreadsheet",  # gzipped CSV exports
    "docx": "Word", "doc": "Word",
}
# A prohibition criterion is one whose main clause is negated. The rule is lexical and approximate:
# the criterion opens with a negation ("Does not ...", "Neither ... nor ...", "No ... is ..."), or its subject
# ("The" plus up to five words, a code such as "R65.21", or a subject after an opening "For/In ... ," phrase)
# is followed by a negated verb with no subordinator, conjunction, or reporting verb in between.
# "The surgical consult note does not recommend ..." counts; "The memo concludes that Alderwick does not ..." does not.
_SKIP = (
    r"(?:that|which|whether|if|when|where|while|because|although|unless|and|or|but|than|"
    r"concludes?|concluded|identifies|identified|says|said|recommends|recommended|explains|explained|"
    r"argues|argued|indicates|indicated|acknowledges|acknowledged|describes|described|confirms|confirmed|"
    r"stated|noted|reported|found|documented|determines|determined|shows|showed)"
)
_NEG = r"(?:does not|do not|did not|must not|should not|may not|cannot|is not|are not|never)"
_W = r"[\w'/\-\.\(\)]+"
_TAIL = r"\s+(?:(?!" + _SKIP + r"\b)" + _W + r"\s+){0,4}?" + _NEG + r"\b"
PROHIB_PATTERNS = (
    re.compile(r"^(?:Does not|Do not|Must not|Should not|Never|Neither|No)\b"),
    re.compile(r"^The\s+" + _W + _TAIL),
    re.compile(r"^(?:For|In|Across|Within|On|Throughout)\b[^,;:]{1,90},\s+(?:the\s+)?" + _W + _TAIL),
    re.compile(r"^(?:[A-Z][A-Za-z0-9\.\-]*\d[A-Za-z0-9\.\-]*|[A-Z]{2,}[A-Za-z0-9\.\-]*)\s+(?:" + _W + r"\s+){0,3}?" + _NEG + r"\b"),
)


def is_prohibition(d: str) -> bool:
    return any(pat.search(d) for pat in PROHIB_PATTERNS)


def task_stats(task_root: Path) -> pd.DataFrame:
    rows = []
    for t in sorted(p for p in task_root.iterdir() if p.is_dir()):
        prompt = (t / "tests" / "task_prompt.txt").read_text().strip()
        judge = tomllib.loads((t / "tests" / "judge.toml").read_text())
        crit = judge.get("criterion", [])
        descs = [c["description"].strip().replace("\n", " ") for c in crit]
        files = [p for p in (t / "environment" / "initial_workspace").rglob("*") if p.is_file()]
        task_toml = tomllib.loads((t / "task.toml").read_text())
        rows.append(
            dict(
                task_id=t.name,
                prompt_words=len(prompt.split()),
                n_criteria=len(crit),
                all_binary=all(c.get("type") == "binary" for c in crit),
                n_prohibition=sum(1 for d in descs if is_prohibition(d)),
                n_files=len(files),
                exts=dict(collections.Counter(p.suffix.lower().lstrip(".") for p in files)),
                judge_timeout=judge["judge"].get("timeout"),
                agent_timeout=task_toml["agent"].get("timeout_sec"),
                network_mode=task_toml["agent"].get("network_mode"),
                cpus=task_toml["environment"].get("cpus"),
                memory_mb=task_toml["environment"].get("memory_mb"),
                has_system_prompt=(t / "system_prompt.md").exists(),
                has_canary=(t / ".benchmark_canary.json").exists(),
                has_scoring_section="scoring" in judge,
            )
        )
    return pd.DataFrame(rows)


def load_task_stats(env: str, cached: Path) -> pd.DataFrame:
    """Recompute from the Harbor task directories named by the environment variable, else read the shipped counts."""
    root = os.environ.get(env)
    if root:
        return task_stats(Path(root))
    df = pd.read_csv(cached)
    df["exts"] = df.exts.map(ast.literal_eval)
    return df


hc = load_task_stats("DAYJOB_HC_TASKS", DATA / "task_stats_healthcare.csv")
fin = load_task_stats("DAYJOB_FIN_TASKS", DATA / "task_stats_finance.csv")
both_tasks = pd.concat([hc, fin])
# Sections 3 and 4: binary criteria, a canary in every task, the SDK's default system prompt, network egress
# limited to an allowlist, an unweighted reward, and a judge time limit of max(2400 s, 90 s per criterion).
assert both_tasks.all_binary.all() and both_tasks.has_canary.all() and not both_tasks.has_system_prompt.any()
assert (both_tasks.network_mode == "allowlist").all()
assert not both_tasks.has_scoring_section.any()  # the reward is the unweighted fraction of criteria met
assert (both_tasks.judge_timeout == np.maximum(2400, 90 * both_tasks.n_criteria)).all()


def dist(prefix: str, s: pd.Series, what: str, extremes: bool = False) -> None:
    M(prefix + "Mean", r1(s.mean()), what)
    M(prefix + "Median", med(s), what)
    if extremes:
        M(prefix + "Min", str(int(s.min())), what)
        M(prefix + "Max", str(int(s.max())), what)


M("hcTasks", len(hc), "healthcare tasks")
M("finTasks", 80, "finance tasks in the benchmark")
M("allTasks", len(hc) + 80, "total tasks")
# Finance composition statistics describe the public tasks, the set on Hugging Face.
M("finStatsTasks", len(fin), "finance tasks the composition statistics are computed on")
for key, df in (("hc", hc), ("fin", fin)):
    dist(key + "Prompt", df.prompt_words, "request words (tests/task_prompt.txt, whitespace tokens)")
    dist(key + "Files", df.n_files, "files under environment/initial_workspace", extremes=True)
    dist(key + "Crit", df.n_criteria, "[[criterion]] entries in tests/judge.toml")
    M(key + "FilesTenPlusPct", r0(100 * (df.n_files >= 10).mean()), "% tasks with >= 10 input files")
    fmt = collections.Counter()
    for e in df.exts:
        for k, v in e.items():
            fmt[FORMAT_GROUPS.get(k, "Other")] += v
    n_files = sum(fmt.values())
    M(key + "FmtPDFPct", r0(100 * fmt["PDF"] / n_files), "% of input files that are PDFs")
    assert fmt["Spreadsheet"] + fmt["Word"] > (n_files - fmt["PDF"]) / 2  # most of the rest: spreadsheets and Word
    M(key + "ProhibTasks", int((df.n_prohibition > 0).sum()), "tasks with >= 1 prohibition criterion")
    M(key + "ProhibPct", r0(100 * df.n_prohibition.sum() / df.n_criteria.sum()), "% of criteria that are prohibitions")
assert int((hc.n_prohibition > 0).sum()) == len(hc)  # "all 50 healthcare rubrics"
# Misses tolerated at the 95% threshold: floor(0.05 K).
M("hcMissFiveMin", int(np.floor(0.05 * hc.n_criteria.min() + 1e-9)), "fewest misses allowed at 95%, healthcare")
M("hcMissFiveMax", int(np.floor(0.05 * hc.n_criteria.max() + 1e-9)), "most misses allowed at 95%, healthcare")

v = set(both_tasks.agent_timeout); assert len(v) == 1; M("agentTimeoutHours", r0(v.pop() / 3600), "task.toml [agent].timeout_sec")
v = set(both_tasks.cpus); assert len(v) == 1; M("taskCPUs", int(v.pop()), "task.toml cpus")
v = set(both_tasks.memory_mb); assert len(v) == 1; M("taskMemGB", int(v.pop() / 1024), "task.toml memory_mb")
M("judgeSecondsPerCriterion", 90, "judge.toml timeout = max(2400, 90 K) in every task")
M("judgeMinMinutes", 40, "judge.toml timeout minimum 2400 s")

# ---------------------------------------------------------------------------
# 2. Creator time estimates (ranges, summarized at midpoints; >40 h counted as 40 h)
# ---------------------------------------------------------------------------
MID = {"1-2": 1.5, "2-5": 3.5, "5-10": 7.5, "10-15": 12.5, "15-20": 17.5, "20-30": 25.0, "30-40": 35.0, ">40": 40.0}
BINS = list(MID)
# Per-task ranges exist for healthcare only. The finance mean is the figure published on the
# surgeai/DAYJOB-finance dataset card; the healthcare card's 13.6 h equals the midpoint mean computed here.
CARD_HOURS = {"healthcare": 13.6, "finance": 16.6}
ranges = pd.read_csv(DATA / "human_time_ranges.csv")
sub = ranges[ranges.domain == "healthcare"]
v = np.repeat([MID[b] for b in sub.range_hours], sub.tasks.values)
assert len(v) == len(hc) and r1(v.mean()) == r1(CARD_HOURS["healthcare"])
M("hcHoursMean", r1(v.mean()), "range midpoints, >40 h as 40 h")
M("finHoursMean", r1(CARD_HOURS["finance"]), "finance dataset card: average estimated human completion time")
cum = sub.set_index("range_hours").reindex(BINS).tasks.fillna(0).cumsum()
n = cum.iloc[-1]
lo_bin = cum.index[(cum >= (n + 1) // 2).argmax()]  # bin holding the lower middle value
hi_bin = cum.index[(cum >= n // 2 + 1).argmax()]    # bin holding the upper middle value
assert lo_bin == hi_bin, (lo_bin, hi_bin)
M("hcHoursMedianRange", lo_bin.replace("-", "--"), "range containing the median task")
M("hcHoursTwentyPlusPct", r0(100 * (v >= 20).mean()), "% tasks estimated at 20 h or more")

# ---------------------------------------------------------------------------
# 3. GDPval gold subset (openai/gdpval revision 11e7900c, 220 tasks)
# ---------------------------------------------------------------------------
if GDPVAL.exists():
    g = pd.read_parquet(GDPVAL)
    g_prompt = g.prompt.map(lambda s: len(s.split()))
    g_files = g.reference_files.map(len)
    g_crit = g.rubric_json.map(lambda s: len(json.loads(s)))
else:
    g = pd.read_csv(DATA / "gdpval_counts.csv")
    g_prompt, g_files, g_crit = g.prompt_words, g.n_files, g.n_criteria
M("gdpTasks", len(g), "rows")
M("gdpPromptMean", r1(g_prompt.mean()), "prompt words")
M("gdpPromptMedian", med(g_prompt), "prompt words")
M("gdpPromptMin", int(g_prompt.min()), "shortest prompt")
M("gdpFilesMean", r2(g_files.mean()), "reference files per task")
M("gdpFilesMedian", med(g_files), "reference files per task")
M("gdpFilesMax", int(g_files.max()), "reference files per task")
M("gdpNoFilePct", r0(100 * (g_files == 0).mean()), "% tasks without reference files")
M("gdpAtMostOneFilePct", r0(100 * (g_files <= 1).mean()), "% tasks with <= 1 reference file")
M("gdpCritMean", r1(g_crit.mean()), "rubric_json items per task")
M("gdpCritMedian", med(g_crit), "rubric_json items per task")
M("hcBelowGdpMinPct", r0(100 * (hc.prompt_words < g_prompt.min()).mean()), "% healthcare requests shorter than the shortest GDPval prompt")
M("finBelowGdpMinPct", r0(100 * (fin.prompt_words < g_prompt.min()).mean()), "same, finance")
M("ratioPromptHC", r1(g_prompt.mean() / hc.prompt_words.mean()), "GDPval / healthcare mean words")
M("ratioPromptFIN", r1(g_prompt.mean() / fin.prompt_words.mean()), "GDPval / finance mean words")
M("ratioFilesHC", r0(hc.n_files.mean() / g_files.mean()), "healthcare / GDPval mean files")
M("ratioFilesFIN", r0(fin.n_files.mean() / g_files.mean()), "finance / GDPval mean files")

# ---------------------------------------------------------------------------
# 4. Leaderboard
# ---------------------------------------------------------------------------
LB = {k: pd.read_csv(DATA / f"leaderboard_{d}.csv") for k, d in (("hc", "healthcare"), ("fin", "finance"))}
for k, df in LB.items():
    assert len(df) == 30
    df["disp"] = df.strict_pct.map(lambda x: float(r1(x)))
    df["rank"] = df.disp.rank(method="min", ascending=False).astype(int)
    df.sort_values(["strict_pct", "configuration"], ascending=[False, True], inplace=True)
    df.reset_index(drop=True, inplace=True)
M("nConfigs", 30, "launch configurations")
M("nDevelopers", LB["hc"].developer.nunique(), "developers")


def spearman(a, b) -> float:
    return float(np.corrcoef(pd.Series(a).rank().values, pd.Series(b).rank().values)[0, 1])


def kendall_tau_b(a, b) -> float:
    a, b = np.asarray(a), np.asarray(b)
    conc = disc = ta = tb = 0
    for i in range(len(a)):
        for j in range(i + 1, len(a)):
            da, db = np.sign(a[i] - a[j]), np.sign(b[i] - b[j])
            if da == 0 and db == 0:
                continue
            if da == 0:
                ta += 1
            elif db == 0:
                tb += 1
            elif da == db:
                conc += 1
            else:
                disc += 1
    return (conc - disc) / math.sqrt((conc + disc + ta) * (conc + disc + tb))


for K in ("hc", "fin"):
    df = LB[K]
    top, second = df.iloc[0], df.iloc[1]
    M(K + "TopScore", r1(top.strict_pct), "top strict pass@1")
    M(K + "SecondScore", r1(second.strict_pct), "second strict pass@1")
    M(K + "TopNinety", r1(top.pass90_pct), "top pass@1 at 90%")
    M(K + "TopNOne", r1(top.n_minus_1_pct), "top pass@1 (N-1)")
    M(K + "Zero", int((df.strict_pct == 0).sum()), "configurations with no strict pass")
    M(K + "MedianStrict", r1(df.strict_pct.median()), "median strict pass@1 across configurations")
    M(K + "MedianNinety", r1(df.pass90_pct.median()), "median pass@1 at 90% across configurations")
    M(K + "AboveFive", int((df.strict_pct >= 5).sum()), "configurations at or above 5% strict")
    top5 = df.head(5)
    M(K + "LiftTopFive", r1((top5.pass95_pct / top5.strict_pct).mean()), "mean ratio pass@1(95%) / strict over top five")
    M(K + "TauStrictNinetyFive", r2(kendall_tau_b(df.strict_pct, df.pass95_pct)), "Kendall tau-b, strict vs 95%")
    assert df.pass95_pct.idxmax() == 0 and df.pass90_pct.idxmax() == 0  # the leader is first at every threshold
    M(K + "TopCost", r2(top.cost_usd_per_attempt), "leader mean cost per attempt")
    M(K + "TopTokensM", r1(top.tokens_per_attempt / 1e6), "leader mean tokens per attempt (M)")
    M(K + "TopCachedPct", r0(100 * top.cached_input_tokens_per_attempt / top.tokens_per_attempt), "leader cached input share of tokens")
    M(K + "CostMin", r2(df.cost_usd_per_attempt.min()), "lowest mean cost per attempt")
    M(K + "CostMax", r2(df.cost_usd_per_attempt.max()), "highest mean cost per attempt")

H, F = LB["hc"], LB["fin"]
assert H.iloc[0].configuration == F.iloc[0].configuration  # one leader in both domains
M("hcTopModel", H.iloc[0].configuration, "top configuration in both domains")
M("hcSecondModel", H.iloc[1].configuration, "second configuration, healthcare")
M("hcTopGap", r1(float(r1(H.iloc[0].strict_pct)) - float(r1(H.iloc[1].strict_pct))), "first minus second, healthcare (displayed values)")
M("finThirdScore", r1(F.iloc[2].strict_pct), "third strict pass@1, finance")
M("finTopThreeSpread", r1(float(r1(F.iloc[0].strict_pct)) - float(r1(F.iloc[2].strict_pct))), "first minus third, finance (displayed values)")
COSTLIEST = {k: LB[k].loc[LB[k].cost_usd_per_attempt.idxmax(), "configuration"] for k in LB}
assert COSTLIEST["hc"] == COSTLIEST["fin"]
M("hcCostMaxModel", COSTLIEST["hc"], "most expensive configuration in both domains")

both = H.merge(F, on=["configuration", "developer"], suffixes=("_hc", "_fin"))
assert len(both) == 30
nz = both[(both.strict_pct_hc > 0) | (both.strict_pct_fin > 0)]
M("rhoDomainsNonzero", r2(spearman(nz.strict_pct_hc, nz.strict_pct_fin)), "Spearman, configurations with a nonzero score in either domain")
M("nNonzeroEither", len(nz), "configurations with a nonzero strict score in either domain")
M("finHigherCount", int((both.strict_pct_fin > both.strict_pct_hc).sum()), "configurations scoring higher in finance")
M("hcHigherCount", int((both.strict_pct_hc > both.strict_pct_fin).sum()), "configurations scoring higher in healthcare")
M("hcHigherNames", " and ".join(both[both.strict_pct_hc > both.strict_pct_fin].configuration), "configurations scoring higher in healthcare (names)")
M("bothBelowFive", int(((both.strict_pct_hc < 5) & (both.strict_pct_fin < 5)).sum()), "configurations below 5% in both domains")
# The two domains tie only where both scores are zero.
assert int((both.strict_pct_hc == both.strict_pct_fin).sum()) == int(((both.strict_pct_hc == 0) & (both.strict_pct_fin == 0)).sum())


def pareto(df: pd.DataFrame) -> pd.DataFrame:
    d = df[df.strict_pct > 0].sort_values(["cost_usd_per_attempt", "strict_pct"], ascending=[True, False])
    best, keep = -1.0, []
    for _, r in d.iterrows():
        if r.strict_pct > best:
            keep.append(r.configuration)
            best = r.strict_pct
    return d[d.configuration.isin(keep)]


for k, dom in (("hc", "healthcare"), ("fin", "finance")):
    pf = pareto(LB[k])
    pf[["configuration", "cost_usd_per_attempt", "strict_pct"]].to_csv(GEN / f"pareto_{dom}.csv", index=False)
    # Section 5.3: the frontier ends at the leader, includes GPT-6 Astra and Muse Spark 1.3, and leaves out
    # the most expensive configuration.
    assert pf.iloc[-1].configuration == LB[k].iloc[0].configuration
    assert {"GPT-6 Astra (max)", "Muse Spark 1.3 (max)"} <= set(pf.configuration)
    assert COSTLIEST[k] not in set(pf.configuration)


# ---------------------------------------------------------------------------
# 5. Tables
# ---------------------------------------------------------------------------
order = both.assign(avg=(both.strict_pct_hc + both.strict_pct_fin) / 2).sort_values(
    ["avg", "strict_pct_hc", "configuration"], ascending=[False, False, True]
)
order[["configuration"]].to_csv(GEN / "leaderboard_order.csv", index=False)
hcd, fnd = H.set_index("configuration"), F.set_index("configuration")
rows = []
for c in order.configuration:
    h, f = hcd.loc[c], fnd.loc[c]
    hs, fs = r1(h.strict_pct), r1(f.strict_pct)
    rows.append(f"{c} & {h.developer} & {hs} & {int(h['rank'])} & {fs} & {int(f['rank'])} \\\\")
(GEN / "tab_leaderboard.tex").write_text("\n".join(rows) + "\n")


def mm(p):
    return rf"\{p}Mean{{}} / \{p}Median"


dataset_rows = [
    ("Tasks", r"\hcTasks", r"\finTasks", r"\gdpTasks"),
    ("Request length, words (mean / median)", mm("hcPrompt"), mm("finPrompt"), r"\gdpPromptMean{} / \gdpPromptMedian"),
    ("Input files per task (mean / median)", mm("hcFiles"), mm("finFiles"), r"\gdpFilesMean{} / \gdpFilesMedian"),
    ("Input files per task (range)", r"\hcFilesMin--\hcFilesMax", r"\finFilesMin--\finFilesMax", r"0--\gdpFilesMax"),
    ("Rubric criteria per task (mean / median)", mm("hcCrit"), mm("finCrit"), r"\gdpCritMean{} / \gdpCritMedian"),
    ("Estimated hours per task (mean)$^\ddagger$", r"\hcHoursMean", r"\finHoursMean$^\S$", r"6.7"),
]
(GEN / "tab_dataset.tex").write_text("\n".join(f"{a} & {b} & {c} & {d} \\\\" for a, b, c, d in dataset_rows) + "\n")

# ---------------------------------------------------------------------------
# 6. Outputs
# ---------------------------------------------------------------------------
with open(GEN / "numbers.tex", "w") as fh:
    fh.write("% Generated by analysis/build_numbers.py. Do not edit by hand.\n")
    for k, v in MACROS.items():
        fh.write(f"\\newcommand{{\\{k}}}{{{v}}}\n")
with open(GEN / "audit.json", "w") as fh:
    json.dump(AUDIT, fh, indent=1)
hc.to_csv(GEN / "task_stats_healthcare.csv", index=False)
fin.to_csv(GEN / "task_stats_finance.csv", index=False)
pd.DataFrame({"prompt_words": g_prompt, "n_files": g_files, "n_criteria": g_crit}).to_csv(GEN / "gdpval_counts.csv", index=False)
H.to_csv(GEN / "leaderboard_healthcare.csv", index=False)
F.to_csv(GEN / "leaderboard_finance.csv", index=False)
print(f"{len(MACROS)} macros written to generated/numbers.tex")


==> anc/analysis/make_figures.py <==
#!/usr/bin/env python3
"""Render the paper's figures from the tidy tables written by build_numbers.py."""
from __future__ import annotations

from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.lines import Line2D
from matplotlib.ticker import FixedLocator, FuncFormatter, NullLocator

PAPER = Path(__file__).resolve().parents[1]
GEN = PAPER / "generated"
FIG = PAPER / "figures"
FIG.mkdir(exist_ok=True)

# Categorical slots 1-2 of the validated reference palette (light mode, white surface).
# GDPval and non-highlighted marks use the muted neutral; text uses ink tokens, never series colors.
HC = "#2a78d6"
FIN = "#eb6834"
NEUTRAL = "#898781"
INK = "#0b0b0b"
INK2 = "#52514e"
GRID = "#e1e0d9"
AXIS = "#c3c2b7"

plt.rcParams.update(
    {
        "font.family": "Liberation Sans",
        "font.size": 8,
        "axes.titlesize": 8.5,
        "axes.labelsize": 8,
        "xtick.labelsize": 7.5,
        "ytick.labelsize": 7.5,
        "legend.fontsize": 7.5,
        "axes.edgecolor": AXIS,
        "axes.linewidth": 0.6,
        "axes.labelcolor": INK,
        "xtick.color": INK2,
        "ytick.color": INK2,
        "xtick.major.width": 0.6,
        "ytick.major.width": 0.6,
        "xtick.major.size": 2.5,
        "ytick.major.size": 2.5,
        "grid.color": GRID,
        "grid.linewidth": 0.6,
        "grid.linestyle": "-",
        "axes.grid": True,
        "axes.axisbelow": True,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "legend.frameon": False,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.02,
    }
)

hc = pd.read_csv(GEN / "task_stats_healthcare.csv")
fin = pd.read_csv(GEN / "task_stats_finance.csv")
gdp = pd.read_csv(GEN / "gdpval_counts.csv")
LB = {"hc": pd.read_csv(GEN / "leaderboard_healthcare.csv"), "fin": pd.read_csv(GEN / "leaderboard_finance.csv")}
ORDER = pd.read_csv(GEN / "leaderboard_order.csv").configuration.tolist()  # row order of the leaderboard table
PARETO = {"hc": pd.read_csv(GEN / "pareto_healthcare.csv"), "fin": pd.read_csv(GEN / "pareto_finance.csv")}
FIN_FULL = len(fin) == 80
DOMAINS = (("hc", "Healthcare", HC, "o"), ("fin", "Finance", FIN, "D"))


def short(name: str) -> str:
    for s in (" (adaptive/max)", " (max)", " (xhigh)", " (high)"):
        name = name.replace(s, "")
    return name


def ecdf(values):
    v = np.sort(np.asarray(values, dtype=float))
    y = np.arange(1, len(v) + 1) / len(v)
    return np.concatenate([[v[0]], v]), np.concatenate([[0.0], y])


# ---------------------------------------------------------------------------
# fig_requests_files.pdf: request length and input files per task, DAYJOB vs GDPval
# ---------------------------------------------------------------------------
fig, axes = plt.subplots(1, 2, figsize=(6.5, 2.25))
series = [
    ("DAYJOB: Healthcare", hc, HC, 2.0),
    ("DAYJOB: Finance" + ("" if FIN_FULL else f" ({len(fin)} public tasks)"), fin, FIN, 2.0),
    ("GDPval gold subset", gdp, NEUTRAL, 1.6),
]
for ax, col, xlabel in (
    (axes[0], "prompt_words", "Request length (words, log scale)"),
    (axes[1], "n_files", "Input files per task (symmetric log scale)"),
):
    for label, df, color, lw in series:
        x, y = ecdf(df[col])
        ax.step(x, y, where="post", color=color, lw=lw, label=label, solid_joinstyle="round", solid_capstyle="round")
    ax.set_ylabel("Fraction of tasks")
    ax.set_xlabel(xlabel)
    ax.set_ylim(0, 1.02)
    ax.yaxis.set_major_locator(FixedLocator([0, 0.25, 0.5, 0.75, 1.0]))
axes[0].set_xscale("log")
axes[0].set_xlim(9, 1300)
axes[0].xaxis.set_major_locator(FixedLocator([10, 30, 100, 300, 1000]))
axes[0].xaxis.set_major_formatter(FuncFormatter(lambda v, _: f"{int(v):,}"))
axes[0].xaxis.set_minor_locator(NullLocator())
axes[1].set_xscale("symlog", linthresh=1, linscale=0.6)
axes[1].set_xlim(0, 240)
axes[1].xaxis.set_major_locator(FixedLocator([0, 1, 2, 5, 10, 20, 50, 100, 200]))
axes[1].xaxis.set_major_formatter(FuncFormatter(lambda v, _: f"{int(v)}"))
axes[1].xaxis.set_minor_locator(NullLocator())
axes[0].set_title("(a) Request length", loc="left", color=INK)
axes[1].set_title("(b) Input files per task", loc="left", color=INK)
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc="upper center", ncol=3, bbox_to_anchor=(0.5, 1.08), handlelength=1.6, columnspacing=1.6)
fig.tight_layout(w_pad=2.0)
fig.savefig(FIG / "fig_requests_files.pdf")
fig.savefig(FIG / "fig_requests_files_preview.png", dpi=200)
plt.close(fig)

# ---------------------------------------------------------------------------
# fig_leaderboard.pdf: strict pass@1 by configuration and domain, in the order of the leaderboard table
# ---------------------------------------------------------------------------
fig, ax = plt.subplots(figsize=(6.5, 5.4))
n = len(ORDER)
y = np.arange(n)[::-1]  # first configuration at the top
off = 0.2
xmax = 27
for key, name, color, marker in DOMAINS:
    df = LB[key].set_index("configuration").reindex(ORDER)
    dy = off if key == "hc" else -off
    ax.scatter(df.strict_pct, y + dy, s=15 if marker == "o" else 12, color=color, marker=marker,
               edgecolor="white", linewidth=0.5, zorder=3, label=name)
ax.set_yticks(y)
ax.set_yticklabels(ORDER, fontsize=7)
ax.set_ylim(-0.7, n - 0.3)
ax.set_xlim(-0.5, xmax)
ax.set_xlabel("Strict pass@1 (%)")
ax.grid(axis="y", visible=False)
ax.tick_params(axis="y", length=0)
ax.legend(loc="lower right", handletextpad=0.3)
fig.tight_layout()
fig.savefig(FIG / "fig_leaderboard.pdf")
fig.savefig(FIG / "fig_leaderboard_preview.png", dpi=200)
plt.close(fig)

# ---------------------------------------------------------------------------
# fig_threshold.pdf: strict pass@1 by rank, and pass@1 at relaxed thresholds
# ---------------------------------------------------------------------------
fig, axes = plt.subplots(1, 2, figsize=(6.5, 2.45), gridspec_kw={"width_ratios": [1.15, 1]})
ax = axes[0]
for key, name, color, marker in DOMAINS:
    vals = LB[key].strict_pct.sort_values(ascending=False).values
    ranks = np.arange(1, len(vals) + 1)
    ax.plot(ranks, vals, color=color, lw=1.2, zorder=2, solid_capstyle="round")
    ax.scatter(ranks, vals, s=16 if marker == "o" else 13, color=color, marker=marker, edgecolor="white",
               linewidth=0.6, zorder=3, label=name)
ax.set_xlabel("Configuration, ranked within domain")
ax.set_ylabel("Strict pass@1 (%)")
ax.set_xlim(0, 31)
ax.xaxis.set_major_locator(FixedLocator([1, 5, 10, 15, 20, 25, 30]))
ax.set_ylim(-1, 27)
ax.legend(loc="upper right", handletextpad=0.3)
ax.set_title("(a) Strict pass@1 by rank", loc="left", color=INK)
tops = [LB[k].iloc[0] for k in ("hc", "fin")]  # rows are sorted by strict score
assert tops[0].configuration == tops[1].configuration

ax = axes[1]
cols = ["strict_pct", "pass95_pct", "pass90_pct"]
for key, name, color, marker in DOMAINS:
    df = LB[key]
    top = df.iloc[0]
    for c in cols:
        assert df[c].idxmax() == 0  # the leader is first at every threshold
    med = df[cols].median()
    ax.plot(range(3), [top[c] for c in cols], color=color, lw=2.0, marker=marker, ms=4.5, mec="white", mew=0.7,
            solid_capstyle="round")
    ax.plot(range(3), [med[c] for c in cols], color=color, lw=1.2, ls=(0, (3, 2)), marker=marker, ms=3.5,
            mec="white", mew=0.6)
ax.set_xticks(range(3))
ax.set_xticklabels(["100%", "95%", "90%"])
ax.set_xlim(-0.25, 2.25)
ax.set_xlabel("Required share of criteria")
ax.set_ylabel("Pass@1 (%)")
ax.set_ylim(-2, 68)
legend_items = [
    Line2D([0], [0], color=HC, lw=2.0, marker="o", ms=4, mec="white", label="Healthcare"),
    Line2D([0], [0], color=FIN, lw=2.0, marker="D", ms=3.6, mec="white", label="Finance"),
    Line2D([0], [0], color=INK2, lw=2.0, label=short(tops[0].configuration)),
    Line2D([0], [0], color=INK2, lw=1.2, ls=(0, (3, 2)), label="Median across configurations"),
]
ax.legend(handles=legend_items, loc="lower right", bbox_to_anchor=(1.0, 0.22), fontsize=6.8, handlelength=2.0)
ax.set_title("(b) Pass@1 by threshold", loc="left", color=INK)
fig.tight_layout(w_pad=2.0)
fig.savefig(FIG / "fig_threshold.pdf")
fig.savefig(FIG / "fig_threshold_preview.png", dpi=200)
plt.close(fig)

# ---------------------------------------------------------------------------
# fig_cost.pdf: strict pass@1 against mean cost per attempt, cost frontier as a step function
# ---------------------------------------------------------------------------
LABEL_OFFSETS = {  # (dx, dy, ha) in points, per domain
    "hc": {
        "Hy3": (0, 5, "center"),
        "GPT-5.6 Terra": (-3, 5, "right"),
        "Muse Spark 1.3": (-4, 4, "right"),
        "Grok 4.7": (-4, 4, "right"),
        "GPT-6 Astra": (-4, 4, "right"),
        "Claude Opus 5.5": (-4, 3, "right"),
    },
    "fin": {
        "GPT-6 Luna": (-3, 5, "right"),
        "Muse Spark 1.3": (-4, 4, "right"),
        "GPT-6 Astra": (-4, 4, "right"),
        "Claude Opus 5.5": (-4, 3, "right"),
    },
}
# Crowded frontier points get a label placed away from the cluster with a thin leader line (data coordinates).
LEADER_LABELS = {
    "fin": {
        "Gemini 3.7 Flash": (0.42, 7.2),
        "Kimi K3": (0.62, 10.6),
    },
}
XMAX = 30
fig, axes = plt.subplots(1, 2, figsize=(6.5, 2.6), sharey=True)
for ax, (key, name, color, _) in zip(axes, DOMAINS):
    df = LB[key]
    pf = PARETO[key].sort_values("cost_usd_per_attempt")
    rest = df[~df.configuration.isin(pf.configuration)]
    ax.scatter(rest.cost_usd_per_attempt, rest.strict_pct, s=14, color=NEUTRAL, edgecolor="white", linewidth=0.6, zorder=2)
    xs = list(pf.cost_usd_per_attempt) + [XMAX]
    ys = list(pf.strict_pct) + [pf.strict_pct.iloc[-1]]
    ax.step(xs, ys, where="post", color=color, lw=1.3, zorder=3, solid_joinstyle="miter")
    ax.scatter(pf.cost_usd_per_attempt, pf.strict_pct, s=22, color=color, edgecolor="white", linewidth=0.8, zorder=4)
    for _, r in pf.iterrows():
        s = short(r.configuration)
        if s in LEADER_LABELS.get(key, {}):
            tx, ty = LEADER_LABELS[key][s]
            ax.annotate(s, (r.cost_usd_per_attempt, r.strict_pct), xytext=(tx, ty), textcoords="data",
                        fontsize=6.5, color=INK2, ha="right", va="center", zorder=5,
                        arrowprops=dict(arrowstyle="-", color=AXIS, lw=0.6, shrinkA=1, shrinkB=3))
            continue
        dx, dy, ha = LABEL_OFFSETS[key].get(s, (4, 2, "left"))
        ax.annotate(s, (r.cost_usd_per_attempt, r.strict_pct), xytext=(dx, dy), textcoords="offset points",
                    fontsize=6.5, color=INK2, ha=ha, zorder=5)
    ax.set_xscale("log")
    ax.set_xlim(0.015, XMAX)
    ax.xaxis.set_major_locator(FixedLocator([0.03, 0.1, 0.3, 1, 3, 10]))
    ax.xaxis.set_major_formatter(FuncFormatter(lambda v, _: f"${v:g}"))
    ax.xaxis.set_minor_locator(NullLocator())
    ax.set_xlabel("Mean cost per attempt (USD, log scale)")
    ax.set_title(f"({'a' if key == 'hc' else 'b'}) {name}", loc="left", color=INK)
axes[0].set_ylabel("Strict pass@1 (%)")
axes[0].set_ylim(-1, 28)
fig.tight_layout(w_pad=1.5)
fig.savefig(FIG / "fig_cost.pdf")
fig.savefig(FIG / "fig_cost_preview.png", dpi=200)
plt.close(fig)
print("figures written:", sorted(p.name for p in FIG.glob("*.pdf")))


==> anc/data/gdpval_counts.csv <==
prompt_words,n_files,n_criteria
323,1,38
297,1,59
328,6,56
124,15,67
444,17,44
209,0,30
304,0,16
282,0,37
433,1,44
464,3,44
500,0,52
505,0,51
316,1,35
321,3,36
350,6,17
556,0,51
575,0,53
586,0,46
353,1,52
542,1,66
371,0,50
301,0,57
403,0,61
312,3,62
207,4,74
340,0,27
228,0,40
223,0,25
402,1,26
576,1,50
707,0,35
373,0,67
511,1,60
381,1,70
266,2,72
284,0,22
367,0,40
191,0,39
229,0,28
1064,0,50
226,0,41
227,1,59
256,1,63
164,2,28
218,3,79
240,0,74
360,1,42
179,1,28
171,2,59
206,3,60
165,0,21
265,0,83
500,0,67
332,1,54
451,1,31
210,1,30
447,1,33
408,2,28
364,2,40
344,2,49
229,0,40
215,0,28
239,0,14
142,0,43
308,1,53
303,0,48
452,1,137
177,1,32
267,1,51
131,2,88
227,0,68
443,0,53
355,1,46
331,1,50
398,2,66
676,1,43
184,1,52
424,2,69
423,3,72
602,8,64
326,0,32
401,0,53
244,0,60
180,0,29
333,0,58
292,1,40
697,1,59
419,1,57
337,2,61
229,5,46
158,0,19
280,1,40
155,1,18
415,2,33
322,2,55
267,0,33
277,0,44
324,0,28
316,0,43
202,1,51
298,0,31
373,0,64
661,1,59
403,1,31
1015,1,55
366,0,67
533,0,44
165,0,64
356,0,84
427,0,43
302,0,38
273,1,81
216,2,55
253,2,44
609,4,64
148,0,54
178,0,58
862,1,50
251,1,19
285,1,47
784,0,47
373,0,39
408,2,50
294,2,50
397,4,31
149,0,20
407,0,40
120,0,49
502,1,46
429,7,69
229,0,63
190,0,47
504,0,55
336,0,65
226,2,63
261,1,32
246,1,59
276,1,58
377,1,62
423,3,52
184,0,40
233,0,42
221,0,83
233,0,42
386,1,36
225,0,14
224,0,26
290,2,45
331,3,51
346,4,56
869,0,60
121,1,15
147,1,35
398,2,50
174,2,34
239,0,71
234,1,64
306,3,39
430,3,41
679,4,41
514,0,52
285,1,41
114,1,18
424,2,52
356,2,36
222,0,46
447,0,34
168,1,21
230,1,32
222,1,48
188,0,60
129,2,29
238,1,56
190,1,30
235,1,29
237,0,17
334,0,29
514,0,48
512,3,65
286,3,63
386,0,42
212,0,46
209,0,31
482,3,33
541,5,71
326,0,37
200,0,47
240,0,34
178,1,77
398,2,46
165,0,17
171,1,54
222,1,48
258,1,35
468,1,47
266,0,39
339,1,63
626,1,63
197,1,55
352,1,46
174,0,62
406,1,56
313,2,53
502,2,27
468,5,32
236,0,46
335,0,43
578,1,44
196,1,37
442,1,61
289,0,94
153,0,55
241,1,63
246,3,27
198,3,56
561,0,55
540,0,39
100,0,23
478,0,65
490,0,50


==> anc/data/human_time_ranges.csv <==
domain,range_hours,tasks
healthcare,1-2,8
healthcare,2-5,11
healthcare,5-10,7
healthcare,10-15,4
healthcare,15-20,4
healthcare,20-30,11
healthcare,30-40,4
healthcare,>40,1


==> anc/data/leaderboard_finance.csv <==
configuration,developer,strict_pct,n_minus_1_pct,pass95_pct,pass90_pct,cost_usd_per_attempt,tokens_per_attempt,input_tokens_per_attempt,cached_input_tokens_per_attempt,output_tokens_per_attempt
Claude Opus 5.5 (adaptive/max),Anthropic,23.94,32.94,42.5,58.25,11.47,17753222.0,17487204.0,16790217.0,266018.0
GPT-6 Astra (max),OpenAI,21.5,29.25,37.25,52.25,9.87,4585273.0,4510099.0,4332092.0,75174.0
Claude Fable 5.1 (adaptive/max),Anthropic,19.75,27.75,36.5,47.75,14.76,13847447.0,13700865.0,13290124.0,146582.0
Muse Spark 1.3 (max),Meta,14.75,19.5,27.0,40.0,1.86,7845284.0,7750140.0,7486837.0,95143.0
Grok 4.7 (xhigh),xAI,14.5,21.25,26.5,38.31,5.49,7115491.0,6965018.0,6229597.0,150473.0
Grok 4.6 (xhigh),xAI,12.75,16.25,21.0,32.75,2.66,3372412.0,3297597.0,2923384.0,74815.0
Claude Opus 5 (adaptive/max),Anthropic,11.25,18.5,23.75,35.75,10.2,11642154.0,11520474.0,11210141.0,121680.0
GPT-6 Sol (max),OpenAI,9.25,14.0,19.5,31.25,2.07,5647779.0,5581219.0,5423118.0,66560.0
Claude Fable 5 (adaptive/max),Anthropic,9.0,11.5,18.25,27.5,13.07,5964653.0,5864267.0,5621807.0,100386.0
GLM 5.3 (max),Zhipu AI,6.0,8.0,11.0,18.0,3.74,9380431.0,9259076.0,6796057.0,121355.0
GPT-5.6 Sol (max),OpenAI,5.5,7.25,11.75,19.75,4.14,5759611.0,5695132.0,5534990.0,64480.0
Kimi K3 (max),Moonshot AI,3.75,4.5,5.5,9.75,1.6,2893030.0,2840112.0,2404276.0,52919.0
Qwen 3.8 Max (xhigh),Alibaba Cloud,3.0,5.25,8.75,13.75,3.99,7868694.0,7760161.0,6958503.0,108533.0
Gemini 3.7 Flash (high),Google,2.75,3.5,5.25,9.5,1.43,8533109.0,8405183.0,7928254.0,127927.0
Gemini 3.8 Flash (high),Google,2.75,3.5,4.5,9.5,1.58,10100503.0,9986683.0,9384239.0,113819.0
GLM 5.3 Flash (max),Zhipu AI,2.25,4.75,7.25,11.0,0.19,6654968.0,6564640.0,5991759.0,90328.0
GPT-6 Luna (max),OpenAI,2.25,5.0,6.75,11.5,0.14,6640964.0,6530617.0,6322023.0,110346.0
Muse Spark 1.2 (xhigh),Meta,2.25,4.25,6.75,11.25,6.15,7197918.0,7102253.0,2847945.0,95665.0
Claude Sonnet 5 (adaptive/max),Anthropic,2.25,3.0,4.5,9.25,12.82,41367774.0,41064734.0,40191135.0,303040.0
GPT-5.6 Luna (max),OpenAI,1.75,3.75,4.25,6.5,0.29,8055237.0,7973474.0,7768328.0,81763.0
GPT-5.6 Terra (xhigh),OpenAI,1.75,2.25,3.25,6.25,1.32,2834546.0,2788558.0,2671551.0,45988.0
DeepSeek V4 Pro (max),DeepSeek,1.0,1.75,3.5,7.25,0.56,6200621.0,6098447.0,5611392.0,102174.0
Hy3 (high),Tencent,0.25,0.5,0.5,1.75,0.17,3325195.0,3253243.0,2983235.0,71951.0
DeepSeek V4 Flash (max),DeepSeek,0.0,0.0,0.25,0.5,0.04,2142285.0,2101155.0,1827718.0,41131.0
Gemini 3.1 Pro (high),Google,0.0,0.25,0.25,0.25,0.96,1597731.0,1576650.0,1360415.0,21081.0
Inkling (max),Thinking Machines,0.0,0.0,0.0,0.25,0.89,3294267.0,3238963.0,3105260.0,55304.0
Kimi K2.7 Code (max),Moonshot AI,0.0,0.0,0.0,0.25,0.77,3212104.0,3169614.0,3056987.0,42490.0
Mistral Large 3,Mistral AI,0.0,0.0,0.0,0.0,0.14,502635.0,493896.0,267060.0,8739.0
Muse Glimmer 30B (xhigh),Meta,0.0,0.0,0.0,0.0,0.11,1533725.0,1515366.0,1393083.0,18358.0
Nemotron 3 Ultra,NVIDIA,0.0,0.0,0.0,0.25,0.52,1525725.0,1492880.0,947548.0,32845.0


==> anc/data/leaderboard_healthcare.csv <==
configuration,developer,strict_pct,n_minus_1_pct,pass95_pct,pass90_pct,cost_usd_per_attempt,tokens_per_attempt,input_tokens_per_attempt,cached_input_tokens_per_attempt,output_tokens_per_attempt
Claude Opus 5.5 (adaptive/max),Anthropic,24.7,37.8,48.3,62.4,7.1,9847138.0,9668363.0,9249742.0,178775.0
GPT-6 Astra (max),OpenAI,11.6,22.0,28.4,48.4,4.81,1858405.0,1820941.0,1697119.0,37464.0
Claude Fable 5.1 (adaptive/max),Anthropic,9.6,18.4,31.2,53.2,8.7,7345069.0,7251981.0,7023178.0,93088.0
Grok 4.7 (xhigh),xAI,8.4,20.0,27.2,42.8,3.13,3777423.0,3687427.0,3188481.0,89996.0
Claude Opus 5 (adaptive/max),Anthropic,8.4,16.0,22.0,37.6,4.56,4422639.0,4355966.0,4196767.0,66673.0
Muse Spark 1.3 (max),Meta,7.8,16.0,21.6,36.0,0.65,2387147.0,2342928.0,2240010.0,44219.0
Claude Fable 5 (adaptive/max),Anthropic,5.6,7.2,11.2,24.4,6.1,2391525.0,2337500.0,2219756.0,54025.0
GPT-6 Sol (max),OpenAI,3.6,5.6,7.2,20.0,0.8,1759194.0,1727948.0,1648705.0,31247.0
Grok 4.6 (xhigh),xAI,2.8,10.4,14.8,24.8,1.21,1340219.0,1305005.0,1073340.0,35213.0
Muse Spark 1.2 (xhigh),Meta,2.0,4.4,8.8,18.4,1.49,1746922.0,1702620.0,747072.0,44302.0
Qwen 3.8 Max (xhigh),Alibaba Cloud,2.0,3.6,4.8,9.6,1.34,2142582.0,2095477.0,1789594.0,47106.0
GPT-5.6 Sol (max),OpenAI,1.6,3.6,4.4,13.6,2.04,2532862.0,2498613.0,2400891.0,34249.0
GPT-5.6 Terra (xhigh),OpenAI,1.6,3.2,3.6,6.4,0.57,1049277.0,1028867.0,961281.0,20410.0
Kimi K3 (max),Moonshot AI,1.2,2.4,4.0,6.8,0.7,1103366.0,1076121.0,886593.0,27245.0
Gemini 3.8 Flash (high),Google,0.8,1.2,2.0,4.4,0.87,4988311.0,4921094.0,4553294.0,67217.0
GLM 5.3 (max),Zhipu AI,0.4,3.2,4.4,12.8,1.41,3557084.0,3491629.0,2631995.0,65455.0
GPT-5.6 Luna (max),OpenAI,0.4,1.2,1.6,4.4,0.1,2266469.0,2232752.0,2134179.0,33717.0
DeepSeek V4 Pro (max),DeepSeek,0.4,1.2,1.2,2.8,0.21,1786498.0,1742005.0,1563525.0,44493.0
GLM 5.3 Flash (max),Zhipu AI,0.4,0.8,1.2,4.8,0.06,1705565.0,1664890.0,1438386.0,40674.0
Hy3 (high),Tencent,0.4,0.8,1.2,1.6,0.05,852543.0,825383.0,725385.0,27159.0
Claude Sonnet 5 (adaptive/max),Anthropic,0.0,1.6,2.8,6.4,4.52,13879894.0,13760355.0,13443602.0,119540.0
Gemini 3.7 Flash (high),Google,0.0,1.2,2.4,3.2,0.66,3030081.0,2965558.0,2682403.0,64523.0
GPT-6 Luna (max),OpenAI,0.0,0.8,1.2,3.6,0.05,1644938.0,1600492.0,1507727.0,44446.0
Gemini 3.1 Pro (high),Google,0.0,0.4,0.4,0.4,0.51,730842.0,719271.0,591787.0,11571.0
Inkling (max),Thinking Machines,0.0,0.0,0.4,2.8,0.53,1939034.0,1905797.0,1815918.0,33237.0
Nemotron 3 Ultra,NVIDIA,0.0,0.4,0.4,0.4,0.22,526055.0,511776.0,260112.0,14279.0
DeepSeek V4 Flash (max),DeepSeek,0.0,0.0,0.0,2.4,0.02,925381.0,906097.0,783279.0,19284.0
Kimi K2.7 Code (max),Moonshot AI,0.0,0.0,0.0,0.8,0.24,856394.0,840425.0,769820.0,15969.0
Mistral Large 3,Mistral AI,0.0,0.0,0.0,0.0,0.09,321100.0,317333.0,173289.0,3767.0
Muse Glimmer 30B (xhigh),Meta,0.0,0.0,0.0,0.0,0.06,757531.0,747191.0,685453.0,10340.0


==> anc/data/task_stats_finance.csv <==
task_id,prompt_words,n_criteria,all_binary,n_prohibition,n_files,exts,judge_timeout,agent_timeout,network_mode,cpus,memory_mb,has_system_prompt,has_canary,has_scoring_section
finance_04b4a9e6,104,54,True,18,16,"{'xlsx': 5, 'docx': 3, 'pdf': 8}",4860,21600.0,allowlist,2,4096,False,True,False
finance_09840fb6,101,62,True,1,27,"{'pdf': 12, 'xlsx': 15}",5580,21600.0,allowlist,2,4096,False,True,False
finance_1cf4708e,84,42,True,13,8,"{'pdf': 7, 'xlsx': 1}",3780,21600.0,allowlist,2,4096,False,True,False
finance_226a415e,75,72,True,2,36,"{'pdf': 27, 'eml': 2, 'xlsx': 5, 'docx': 1, 'pptx': 1}",6480,21600.0,allowlist,2,4096,False,True,False
finance_23c9cfb7,256,74,True,0,18,{'pdf': 18},6660,21600.0,allowlist,2,4096,False,True,False
finance_23fc49b9,13,48,True,1,19,{'pdf': 19},4320,21600.0,allowlist,2,4096,False,True,False
finance_2b39298f,105,131,True,2,20,"{'xlsx': 8, 'pdf': 12}",11790,21600.0,allowlist,2,4096,False,True,False
finance_2ca86f31,114,32,True,0,18,"{'pdf': 12, 'pptx': 1, 'xlsx': 5}",2880,21600.0,allowlist,2,4096,False,True,False
finance_2e7d203c,189,151,True,15,27,"{'csv': 22, 'pdf': 5}",13590,21600.0,allowlist,2,4096,False,True,False
finance_314c401e,63,44,True,0,15,"{'xlsx': 1, 'pdf': 14}",3960,21600.0,allowlist,2,4096,False,True,False
finance_450fe29c,117,199,True,5,32,"{'pdf': 29, 'xlsx': 3}",17910,21600.0,allowlist,2,4096,False,True,False
finance_45d015a3,59,38,True,3,12,"{'xlsx': 6, 'pdf': 5, 'csv': 1}",3420,21600.0,allowlist,2,4096,False,True,False
finance_4ce1f092,62,45,True,7,21,"{'pdf': 14, 'xlsx': 7}",4050,21600.0,allowlist,2,4096,False,True,False
finance_50f06b4e,57,57,True,11,35,"{'pdf': 34, 'eml': 1}",5130,21600.0,allowlist,2,4096,False,True,False
finance_58be2490,78,30,True,0,31,{'pdf': 31},2700,21600.0,allowlist,2,4096,False,True,False
finance_5c00b937,84,32,True,5,20,"{'xlsx': 7, 'pdf': 7, 'txt': 2, 'docx': 3, 'csv': 1}",2880,21600.0,allowlist,2,4096,False,True,False
finance_606088c0,53,78,True,0,16,"{'xlsx': 13, 'docx': 3}",7020,21600.0,allowlist,2,4096,False,True,False
finance_67f3fc3e,36,71,True,1,42,"{'pdf': 32, 'xlsx': 10}",6390,21600.0,allowlist,2,4096,False,True,False
finance_7a8229fc,155,53,True,1,18,"{'docx': 5, 'xlsx': 7, 'pdf': 6}",4770,21600.0,allowlist,2,4096,False,True,False
finance_7fe96afb,62,75,True,2,22,"{'pdf': 9, 'xlsx': 8, 'png': 5}",6750,21600.0,allowlist,2,4096,False,True,False
finance_8678e26b,29,82,True,0,29,"{'xlsx': 7, 'pdf': 21, 'docx': 1}",7380,21600.0,allowlist,2,4096,False,True,False
finance_8a5b0229,35,58,True,1,42,"{'xlsx': 3, 'pdf': 39}",5220,21600.0,allowlist,2,4096,False,True,False
finance_8d0fb5d2,191,81,True,2,22,"{'csv': 1, 'docx': 1, 'xlsx': 6, 'pdf': 14}",7290,21600.0,allowlist,2,4096,False,True,False
finance_9027d0c0,77,91,True,2,15,"{'xlsx': 10, 'pdf': 5}",8190,21600.0,allowlist,2,4096,False,True,False
finance_9148d239,80,20,True,4,13,"{'csv': 5, 'pdf': 5, 'xlsx': 3}",2400,21600.0,allowlist,2,4096,False,True,False
finance_9750f8d1,111,52,True,2,20,"{'pdf': 16, 'xlsx': 2, 'eml': 1, 'docx': 1}",4680,21600.0,allowlist,2,4096,False,True,False
finance_9f1c5f89,72,128,True,5,84,"{'pdf': 68, 'xlsx': 16}",11520,21600.0,allowlist,2,4096,False,True,False
finance_a0b4c7b7,80,74,True,2,14,"{'xlsx': 5, 'pdf': 3, 'docx': 5, 'txt': 1}",6660,21600.0,allowlist,2,4096,False,True,False
finance_a4cb91a6,55,190,True,19,23,"{'eml': 5, 'pdf': 15, 'xlsx': 3}",17100,21600.0,allowlist,2,4096,False,True,False
finance_aa6b8e51,23,29,True,1,16,{'txt': 16},2610,21600.0,allowlist,2,4096,False,True,False
finance_b232e23b,63,61,True,1,10,"{'xlsx': 5, 'pdf': 5}",5490,21600.0,allowlist,2,4096,False,True,False
finance_b455ebae,55,90,True,3,36,"{'pdf': 33, 'xlsx': 3}",8100,21600.0,allowlist,2,4096,False,True,False
finance_b5f9e101,61,39,True,0,18,"{'pdf': 14, 'xlsx': 4}",3510,21600.0,allowlist,2,4096,False,True,False
finance_b9bdd9e3,41,43,True,1,35,"{'xlsx': 14, 'pdf': 21}",3870,21600.0,allowlist,2,4096,False,True,False
finance_c06dc7e4,53,51,True,16,22,"{'pdf': 10, 'xlsx': 11, 'docx': 1}",4590,21600.0,allowlist,2,4096,False,True,False
finance_c17d65db,47,59,True,15,13,"{'pdf': 10, 'docx': 1, 'xlsx': 1, 'txt': 1}",5310,21600.0,allowlist,2,4096,False,True,False
finance_c42cfce5,23,60,True,1,36,"{'pdf': 33, 'xlsx': 3}",5400,21600.0,allowlist,2,4096,False,True,False
finance_c8d15392,176,34,True,7,13,"{'pdf': 9, 'xlsx': 4}",3060,21600.0,allowlist,2,4096,False,True,False
finance_cae6b678,30,71,True,10,18,"{'xlsx': 3, 'png': 3, 'pdf': 12}",6390,21600.0,allowlist,2,4096,False,True,False
finance_cca64065,100,30,True,7,22,"{'pdf': 15, 'xlsx': 7}",2700,21600.0,allowlist,2,4096,False,True,False
finance_ce009294,59,71,True,17,20,"{'xlsx': 1, 'docx': 3, 'pdf': 16}",6390,21600.0,allowlist,2,4096,False,True,False
finance_dda8dc42,42,40,True,3,30,"{'pdf': 14, 'xlsx': 15, 'eml': 1}",3600,21600.0,allowlist,2,4096,False,True,False
finance_de350572,39,59,True,14,10,"{'pdf': 5, 'xlsx': 5}",5310,21600.0,allowlist,2,4096,False,True,False
finance_df08b327,107,47,True,2,10,"{'xlsx': 6, 'pdf': 4}",4230,21600.0,allowlist,2,4096,False,True,False
finance_e6497495,47,41,True,2,26,{'pdf': 26},3690,21600.0,allowlist,2,4096,False,True,False
finance_ed63a760,30,57,True,2,21,"{'xlsx': 7, 'pdf': 14}",5130,21600.0,allowlist,2,4096,False,True,False
finance_efe4bd91,149,89,True,15,24,"{'eml': 2, 'docx': 4, 'xlsx': 13, 'pdf': 3, 'csv': 2}",8010,21600.0,allowlist,2,4096,False,True,False
finance_f3fbaa8a,51,44,True,3,55,"{'pdf': 53, 'xlsx': 2}",3960,21600.0,allowlist,2,4096,False,True,False
finance_f7616761,210,92,True,13,122,"{'pdf': 105, 'xlsx': 12, 'csv': 3, 'docx': 2}",8280,21600.0,allowlist,2,4096,False,True,False
finance_faa95cd1,30,35,True,2,14,"{'pdf': 8, 'csv': 6}",3150,21600.0,allowlist,2,4096,False,True,False


==> anc/data/task_stats_healthcare.csv <==
task_id,prompt_words,n_criteria,all_binary,n_prohibition,n_files,exts,judge_timeout,agent_timeout,network_mode,cpus,memory_mb,has_system_prompt,has_canary,has_scoring_section
healthcare_003f13e0,68,132,True,15,19,{'pdf': 19},11880,21600.0,allowlist,2,4096,False,True,False
healthcare_02c0ac59,25,46,True,9,12,{'pdf': 12},4140,21600.0,allowlist,2,4096,False,True,False
healthcare_08144aae,24,81,True,13,10,"{'pdf': 9, 'docx': 1}",7290,21600.0,allowlist,2,4096,False,True,False
healthcare_1b57edbb,70,56,True,15,12,"{'docx': 1, 'pdf': 11}",5040,21600.0,allowlist,2,4096,False,True,False
healthcare_25b73347,25,31,True,9,15,{'pdf': 15},2790,21600.0,allowlist,2,4096,False,True,False
healthcare_2a20a098,86,110,True,4,12,"{'docx': 9, 'xlsx': 1, 'pdf': 2}",9900,21600.0,allowlist,2,4096,False,True,False
healthcare_3062b56a,15,95,True,13,16,"{'pdf': 6, 'docx': 10}",8550,21600.0,allowlist,2,4096,False,True,False
healthcare_39c28afc,63,64,True,2,20,"{'jpg': 17, 'pdf': 3}",5760,21600.0,allowlist,2,4096,False,True,False
healthcare_4017047f,79,30,True,3,13,"{'pdf': 11, 'docx': 1, 'xlsx': 1}",2700,21600.0,allowlist,2,4096,False,True,False
healthcare_459dfc68,36,81,True,17,50,"{'pdf': 47, 'png': 2, 'xlsx': 1}",7290,21600.0,allowlist,2,4096,False,True,False
healthcare_4add31d7,37,38,True,14,43,"{'png': 18, 'pdf': 25}",3420,21600.0,allowlist,2,4096,False,True,False
healthcare_4ae9f3dd,196,31,True,5,13,"{'docx': 8, 'pdf': 5}",2790,21600.0,allowlist,2,4096,False,True,False
healthcare_516f14ed,18,67,True,4,12,"{'xlsx': 5, 'pdf': 7}",6030,21600.0,allowlist,2,4096,False,True,False
healthcare_5402d145,43,46,True,3,29,{'pdf': 29},4140,21600.0,allowlist,2,4096,False,True,False
healthcare_54eddca2,12,61,True,9,19,"{'pdf': 17, 'jpg': 2}",5490,21600.0,allowlist,2,4096,False,True,False
healthcare_594f09c1,48,45,True,8,12,"{'pdf': 8, 'xlsx': 1, 'docx': 3}",4050,21600.0,allowlist,2,4096,False,True,False
healthcare_68051f22,45,43,True,1,20,"{'pdf': 17, 'xlsx': 2, 'csv': 1}",3870,21600.0,allowlist,2,4096,False,True,False
healthcare_6a07c0fa,42,42,True,15,20,"{'pdf': 18, 'xlsx': 2}",3780,21600.0,allowlist,2,4096,False,True,False
healthcare_6eee98c9,66,62,True,24,17,"{'pdf': 16, 'txt': 1}",5580,21600.0,allowlist,2,4096,False,True,False
healthcare_6f0c5137,104,92,True,9,28,{'pdf': 28},8280,21600.0,allowlist,2,4096,False,True,False
healthcare_79a074ba,26,133,True,28,15,"{'pdf': 12, 'csv': 1, 'png': 2}",11970,21600.0,allowlist,2,4096,False,True,False
healthcare_7f341f0d,60,41,True,6,19,{'pdf': 19},3690,21600.0,allowlist,2,4096,False,True,False
healthcare_80de8a89,21,31,True,9,22,{'docx': 22},2790,21600.0,allowlist,2,4096,False,True,False
healthcare_86d4a9c5,164,53,True,6,40,{'pdf': 40},4770,21600.0,allowlist,2,4096,False,True,False
healthcare_8b6d3b15,75,117,True,29,12,"{'pdf': 11, 'xlsx': 1}",10530,21600.0,allowlist,2,4096,False,True,False
healthcare_91c5a82a,21,62,True,6,14,"{'pdf': 12, 'txt': 2}",5580,21600.0,allowlist,2,4096,False,True,False
healthcare_9476d1ae,58,21,True,1,10,{'pdf': 10},2400,21600.0,allowlist,2,4096,False,True,False
healthcare_971f6233,17,32,True,2,30,"{'pdf': 6, 'xlsx': 24}",2880,21600.0,allowlist,2,4096,False,True,False
healthcare_9b5a21b3,43,49,True,4,15,"{'pdf': 14, 'docx': 1}",4410,21600.0,allowlist,2,4096,False,True,False
healthcare_9bf1241e,29,41,True,4,17,{'pdf': 17},3690,21600.0,allowlist,2,4096,False,True,False
healthcare_9ce72e66,73,77,True,6,14,"{'pdf': 9, 'txt': 5}",6930,21600.0,allowlist,2,4096,False,True,False
healthcare_a1ff1a75,15,66,True,10,46,"{'pdf': 45, 'csv': 1}",5940,21600.0,allowlist,2,4096,False,True,False
healthcare_a405b994,29,74,True,12,18,{'pdf': 18},6660,21600.0,allowlist,2,4096,False,True,False
healthcare_a53d1dc1,56,26,True,3,21,"{'pdf': 20, 'xlsx': 1}",2400,21600.0,allowlist,2,4096,False,True,False
healthcare_a6b300f3,55,26,True,3,9,{'pdf': 9},2400,21600.0,allowlist,2,4096,False,True,False
healthcare_aad9401e,55,25,True,2,13,"{'docx': 2, 'xlsx': 6, 'gz': 3, 'csv': 1, 'pdf': 1}",2400,21600.0,allowlist,2,4096,False,True,False
healthcare_abbbf824,34,98,True,15,27,"{'pdf': 21, 'xlsx': 6}",8820,21600.0,allowlist,2,4096,False,True,False
healthcare_b14783b2,44,29,True,10,45,{'pdf': 45},2610,21600.0,allowlist,2,4096,False,True,False
healthcare_b5b0aca2,34,63,True,18,23,{'pdf': 23},5670,21600.0,allowlist,2,4096,False,True,False
healthcare_b9d5752f,16,49,True,15,11,"{'docx': 9, 'html': 2}",4410,21600.0,allowlist,2,4096,False,True,False
healthcare_c626c296,61,33,True,5,14,{'pdf': 14},2970,21600.0,allowlist,2,4096,False,True,False
healthcare_c8374057,37,38,True,2,19,"{'pdf': 12, 'docx': 5, 'xlsx': 1, 'csv': 1}",3420,21600.0,allowlist,2,4096,False,True,False
healthcare_c868a1fd,34,41,True,1,37,{'pdf': 37},3690,21600.0,allowlist,2,4096,False,True,False
healthcare_c906a2fb,27,43,True,6,8,{'pdf': 8},3870,21600.0,allowlist,2,4096,False,True,False
healthcare_cc06c671,18,32,True,6,12,{'pdf': 12},2880,21600.0,allowlist,2,4096,False,True,False
healthcare_ccf19c30,29,55,True,10,11,"{'docx': 2, 'csv': 7, 'pdf': 2}",4950,21600.0,allowlist,2,4096,False,True,False
healthcare_dc08386d,82,24,True,3,16,"{'xlsx': 1, 'pdf': 15}",2400,21600.0,allowlist,2,4096,False,True,False
healthcare_ec87a38f,72,49,True,2,19,"{'pdf': 17, 'csv': 1, 'xlsx': 1}",4410,21600.0,allowlist,2,4096,False,True,False
healthcare_fb90016f,13,36,True,25,9,{'pdf': 9},3240,21600.0,allowlist,2,4096,False,True,False
healthcare_ff2f7cc1,46,68,True,8,31,"{'pdf': 30, 'png': 1}",6120,21600.0,allowlist,2,4096,False,True,False

